MTFuzz: Fuzzing with a Multi-Task Neural Network

Fuzzing is a widely used technique for detecting software bugs and vulnerabilities. Most popular fuzzers generate new inputs using an evolutionary search to maximize code coverage. Essentially, these fuzzers start with a set of seed inputs, mutate them to generate new inputs, and identify the promising inputs using an evolutionary fitness function for further mutation. Despite their success, evolutionary fuzzers tend to get stuck in long sequences of unproductive mutations. In recent years, machine learning (ML) based mutation strategies have reported promising results. However, the existing ML-based fuzzers are limited by the lack of quality and diversity of the training data. As the input space of the target programs is high dimensional and sparse, it is prohibitively expensive to collect many diverse samples demonstrating successful and unsuccessful mutations to train the model. In this paper, we address these issues by using a Multi-Task Neural Network that can learn a compact embedding of the input space based on diverse training samples for multiple related tasks (i.e., predicting for different types of coverage). The compact embedding can guide the mutation process by focusing most of the mutations on the parts of the embedding where the gradient is high. \tool uncovers $11$ previously unseen bugs and achieves an average of $2\times$ more edge coverage compared with 5 state-of-the-art fuzzer on 10 real-world programs.

==> code/ctx_eg.c <==
void foo(char* addr, int a) {
    if(a > 0){
        strncpy(addr, "I might overflow.", a+4);
        return;
    }else
        return;
}
int main(int argc, char** input)
{
    char buf[8];
    ...
    foo(buf, input[0]);
    ...
    foo(buf, input[1]);
    ...
}


==> code/ctx_eg1.c <==
bool trigger = false;

int foo(char* a) {
   
   if (a) {
    if (trigger) 
      if (input[2]) // <-- Crash.
        // ...
   } 
   else { 
      trigger = true;
   }
}

int bar(char* input) 
{
  foo(input);
  if(input == '\0')
    input = (char*) malloc(2);
  foo(input);
}


==> code/example.c <==
/* libxml2-2.9.9/parser.c:8347 */
const xmlChar * 
xmlParseAttribute(xmlParserCtxtPtr ctxt, xmlChar **value) {
    const xmlChar *name;
    ...
    // obtain attribute name from input
    name = xmlParseName(ctxt);
    // check if attribute equals to a specification.
    if (xmlStrEqual(name, "xml:space")){
        ...
    }
}


==> code/get_cov.py <==
def get_coverage(inputs):
  """Get edge coverage.
  Returns:
    A dictionary of inputs and corresponding coverage
  """
  cov_dict = dict()
  for test_input in inputs:
    "Get coverage by running the program"
    cov = coverage(input)
    "Update coverage dictionary of test input"
    cov_dict[test_input] = cov
  return cov_dict

==> code/mutate.py <==
def mutate(sampled_inputs, gradients):
    "Mutate inputs with gradient ascent"
    mutated_inputs = []
    for old_input in sampled_inputs:
      for i in old_input:
        new_input[i] = old_input[byte] + step * gradients[i]
      mutated_inputs.append(new_input)
    return mutated_inputs

==> code/overall.py <==
def FuzzNN(budget, n_rounds):
  """The main fuzzing framework.
  Args:
    budget: Sampling budget for seed selection
    n_rounds: Termination criteria for the fuzzer
  """
  inputs = init_inputs()
  for round in range(n_rounds):
    # ----- Input Selection -----
    "Select inputs with importance sampling"
    input_samples = sample_inputs(inputs, budget)
    "Compute the true edge coverage of the inputs"
    edge_true = get_coverage(input_samples)
    # ----- Mutation Location Selection -----
    "Initialize a fully connected Neural Network"
    NN = Neural_Network(X=input_samples, y=edge_true)
    "Train neural network with adaptive loss"
    NN = NN.train(loss=adaptive_loss)    
    "Compute gradients of edge coverage wrt. inputs"
    grad_vector = NN.compute_gradients()
    # ----- Mutation Operation -----
    "Mutate inputs to generate new inputs"
    new_inputs = mutate(input_samples, grad_vector)
    "Add new inputs to the pool of available inputs"
    inputs += new_inputs

==> code/pdf_bug.c <==
// mupdf-1.12.0-source/pdf/pdf-xref.c:174
static void ensure_solid_xref(...){
    ...
    int num = 1;   
    // xref->num_objects is manipulated by attacker
    if (num < xref->num_objects)
        num = xref->num_objects;
    ...
    // allocate memory for num objects
    new_sub->table = fz_calloc(ctx, num, sizeof(object));
    ... 
    // fill content to num objects
    for(i = 0; i < sub->len; i++)
        new_sub->table[i] = sub->table[i];
    ...
}


==> code/seed_select.py <==
def sample_inputs(all_inputs, max_budget):
  """Importance sampling based input selection.
  Returns:
    A sample of the most important input.
  """
  budget = max_budget
  selected_inputs = []
  edges = get_coverage(all_inputs)
  "Sort the inputs from most to least recent" 
  sorted_inputs = sort_by_recency(all_inputs)
  "Sort the new edges from most to least rare"
  important_edges = sort_by_rarity(new_edges) 
  for edge in important_edges:
    for input in sorted_inputs:
        if budget == 0:
             break
        if edge_cov[input][edge] == 1:
            selected_inputs.append(input)
            budget = budget - 1
  return selected_inputs






==> code/soft_label.c <==
void foo(int a) {
    if (a != 10000) {
        /* Do something ... */
    } else
    {
        /* VULNERABILITY */
    }
}

==> code/train_adaptive.py <==
def adaptive_loss(egde_true, edge_pred):
    "Coverage guided loss function to train Neural Network."
    penalty = get_neg_pos_ratio()
    loss = 0
    for true, pred, b in zip(edge_true, edge_pred, penalty):
      loss += -(b*true*log(pred) + (1-true)*log((1-pred)))
    return loss
